Visualization-Based Approach to Condensed-Phase Line Broadening Using Polyene Chains

Condensed-phase spectral line shapes encode the strength and timescale of interactions between molecules and their environments, yet these ideas are often difficult to introduce at the undergraduate level due to their reliance on formal theoretical treatments. We present a visualization-based approach that combines analytic results with numerical simulations to illustrate the physical origins of spectral line broadening in conjugated molecular systems. Using a time-dependent H\"uckel Hamiltonian, we derive closed-form expressions for coherent electronic motion in finite polyene chains and show how these results provide direct insight into the role of molecular orbital structure in light absorption. Environmental effects are introduced through stochastic fluctuations of the Hamiltonian matrix elements, allowing students to observe how system--environment interactions disrupt coherent motion and produce scattering-like features in electronic trajectories. Real-space animations and simulated absorption spectra provide an intuitive link between microscopic dynamics and measured line shapes. The MATLAB code provided with this work offers an accessible platform for integrating computation and visualization into undergraduate instruction while introducing key concepts in condensed-phase spectroscopy.

==> anc/polyene_absorbance_gui.m <==
function chain_electron_gui
% CHAIN_ELECTRON_GUI (Ensemble polyene movie + fit + absorbance)
%
% Tab 1: Orbital energies + coefficient map (one representative Hamiltonian)
% Tab 2: (1) Real-space movie (ensemble-averaged P_k(t))
%        (2) <C_k(t)> ensemble + Gaussian-damped cosine fit + moving marker
%        (3) Absorbance spectrum from fit: E0 = ħ*omega, sigmaE = ħ*sigma
%
% Controls: alpha (eV), beta (eV), dt (as), dalpha (eV), dbeta (eV),
%           number of atoms N, number of trials, number of time points
%
% Physics for Tab 2 ensemble:
% For each trial and each time point t:
%   build a fresh disordered Hamiltonian H(t) with diagonal/off-diagonal noise
%   compute U(t) = C exp(-i E t/ħ) C'
%   start from |1> (site 1), so amplitude at site j is U_{j1}(t)
%   probability P_j(t) = |U_{j1}(t)|^2
% Then average over trials.

close all;

%% ===== Figure & layout =====
fig = figure('Name','Electron on a Polyene Chain (Ensemble)','NumberTitle','off', ...
    'Units','normalized','Position',[0.05 0.07 0.92 0.82], ...
    'Color','w','Renderer','opengl', ...
    'CloseRequestFcn', @onClose);

fs = 15; y0 = 0.95; h = 0.040; wlab = 0.06; wedit = 0.045; sp = 0.012;

ui = applyUIScaling(fig); % resize gui for matlab online
fontSize = ui.font;
disp(fig.Position)

% ---- Top controls
x = 0.02;
uicontrol(fig,'Style','text','String','α (eV):','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
alpha_edit = uicontrol(fig,'Style','edit','String','-6.8', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','β (eV):','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
beta_edit = uicontrol(fig,'Style','edit','String','-3.6', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','dt (as):','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
dt_edit = uicontrol(fig,'Style','edit','String','200', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','δα/|α|:','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
dalpha_edit = uicontrol(fig,'Style','edit','String','0.02', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','δβ/|β|:','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
dbeta_edit = uicontrol(fig,'Style','edit','String','0.02', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','Atoms N:','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
ny_edit = uicontrol(fig,'Style','edit','String','10', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','Trials:','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
ntrials_edit = uicontrol(fig,'Style','edit','String','300', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

x = x + wlab + wedit + sp;
uicontrol(fig,'Style','text','String','tpts:','Units','normalized', ...
    'Position',[x y0 wlab h],'FontSize',fs,'HorizontalAlignment','left');
tpts_edit = uicontrol(fig,'Style','edit','String','300', ...
    'Units','normalized','Position',[x+wlab y0 wedit h],'FontSize',fs);

%% ---- Tabs
tabs = uitabgroup(fig,'Units','normalized','Position',[0.01 0.01 0.98 0.93]);
tab1 = uitab(tabs,'Title','Energies + Orbitals');
tab2 = uitab(tabs,'Title','Ensemble Movie + Fit + Absorbance');

% Tab 1 content
uicontrol(tab1,'Style','pushbutton','String','Compute / Update', ...
    'Units','normalized','Position',[0.80 0.92 0.18 0.06],'FontSize',fs-1, ...
    'FontWeight','bold','Callback',@onExecute);

axEnergy  = axes('Parent',tab1,'Units','normalized','Position',[0.06 0.10 0.40 0.78]);
axOrbit   = axes('Parent',tab1,'Units','normalized','Position',[0.56 0.10 0.38 0.78]);

% Tab 2 controls
uicontrol(tab2,'Style','pushbutton','String','Play', ...
    'Units','normalized','Position',[0.02 0.92 0.10 0.06], ...
    'FontSize',fs,'Callback',@onPlay);
uicontrol(tab2,'Style','pushbutton','String','Stop', ...
    'Units','normalized','Position',[0.14 0.92 0.10 0.06], ...
    'FontSize',fs,'Callback',@onStop);

% Tab 2 axes: 1×3
axMovie = axes('Parent',tab2,'Units','normalized','Position',[0.05 0.10 0.26 0.78]);
axMean  = axes('Parent',tab2,'Units','normalized','Position',[0.37 0.10 0.26 0.78]);
axSpec  = axes('Parent',tab2,'Units','normalized','Position',[0.69 0.10 0.26 0.78]);

%% ===== Fixed initial state placeholder (recomputed when N changes) =====
nx = 1;
ny = max(1,floor(str2double(ny_edit.String)));
ny_edit.String = num2str(ny);
ns = nx*ny;
psi0 = zeros(ns,1); psi0(1) = 1;

% polyene zig-zag coordinates (for movie)
coords = make_polyene_coords(ny);

%% ===== App state =====
H = struct( ...
    'alpha_edit',alpha_edit,'beta_edit',beta_edit,'dt_edit',dt_edit, ...
    'dalpha_edit',dalpha_edit,'dbeta_edit',dbeta_edit,'ny_edit',ny_edit, ...
    'ntrials_edit',ntrials_edit,'tpts_edit',tpts_edit, ...
    'axEnergy',axEnergy,'axOrbit',axOrbit, ...
    'axMovie',axMovie,'axMean',axMean,'axSpec',axSpec, ...
    'timer',[], 'anim',[], ...
    'nx',nx,'ny',ny,'ns',ns,'psi0',psi0,'coords',coords);
guidata(fig,H);

% Initial compute so Tab 1 is ready + Tab 2 primed
onExecute(fig,[]);

%% ======== Callbacks ========
    function onExecute(src,~)
        recompute_all(src);
    end

    function onPlay(src,~)
        recompute_all(src); % ensure anim is current
        H = guidata(src);
        if ~isempty(H.timer) && isvalid(H.timer)
            stop(H.timer); delete(H.timer);
        end
        H.timer = timer('ExecutionMode','fixedSpacing','Period',0.05, ...
                        'TimerFcn',@(~,~) stepFrame(src));
        guidata(src,H);
        start(H.timer);
    end

    function onStop(src,~)
        H = guidata(src);
        if ~isempty(H.timer) && isvalid(H.timer)
            stop(H.timer);
        end
    end

    function stepFrame(src)
        H = guidata(src);
        if isempty(H.anim), return; end
        A = H.anim;
        A.k = A.k + 1;
        if A.k > numel(A.t_as), A.k = 1; end
        H.anim = A; guidata(src,H);

        drawMovieFrame(H.axMovie, A);

        if isfield(A,'meanDot') && isgraphics(A.meanDot)
            set(A.meanDot,'XData',A.t_fs(A.k),'YData',A.mu(A.k));
        end
    end

    function onClose(src,~)
        H = guidata(src);
        if ~isempty(H) && isfield(H,'timer') && ~isempty(H.timer) && isvalid(H.timer)
            try, stop(H.timer); delete(H.timer); end %#ok<CTCH>
        end
        delete(src);
    end
end

%% ======== Core recompute ========
function recompute_all(src)
H = guidata(src);

% ---- Read parameters
alpha   = str2double(H.alpha_edit.String);
beta    = str2double(H.beta_edit.String);
dt_as   = str2double(H.dt_edit.String);
dalpha  = str2double(H.dalpha_edit.String);
dbeta   = str2double(H.dbeta_edit.String);
ny_new  = str2double(H.ny_edit.String);
Ntrials = str2double(H.ntrials_edit.String);
tpts    = str2double(H.tpts_edit.String);

if any(isnan([alpha beta dt_as dalpha dbeta ny_new Ntrials tpts]))
    errordlg('All parameters must be numeric.','Invalid input'); return;
end
ny_new = floor(ny_new); if ny_new < 2, ny_new = 2; end
Ntrials = max(1, floor(Ntrials));
tpts    = max(10, floor(tpts));

% ---- Rebuild geometry if N changed
if ny_new ~= H.ny
    H.ny = ny_new;
    H.ns = ny_new;
    H.psi0 = zeros(H.ns,1); H.psi0(1) = 1;
    H.coords = make_polyene_coords(ny_new);
    H.ny_edit.String = num2str(ny_new);
    guidata(src,H);
end
ns = H.ns;

% ---- TAB 1: show energies + orbitals for ONE representative Hamiltonian
Ham1 = build_ham(ns, alpha, beta, dalpha, dbeta);
[C1,E1] = eig(Ham1);
Ed1 = diag(E1);
[Ed1, ord] = sort(Ed1,'ascend');
C1 = C1(:,ord);

[Cpos,Cneg] = splitCoeffs(C1);
drawEnergyLevels(H.axEnergy, Ed1);
drawOrbitalMap(H.axOrbit, Cpos, Cneg);

% ---- TAB 2: ENSEMBLE dynamics
[t_as, P2_avg, mu, Egap_mean] = ensemble_dynamics(ns, H.psi0, alpha, beta, dalpha, dbeta, dt_as, tpts, Ntrials);

% ---- Fit mu(t)
% [omega, sigma, fittraj] = fit_traj(t_as, mu);
[omega, sigma, p, fittraj] = fit_traj(t_as, mu);


% ---- Plot trajectory + fit (panel 2)
axes(H.axMean); cla; hold on
plot(t_as/1e3, mu, 'k', 'LineWidth', 2);
plot(t_as/1e3, fittraj, 'Color', [0.80 0.20 0.20], 'LineWidth', 2);
hDot = plot(t_as(1)/1e3, mu(1), 'o', 'MarkerSize', 10, ...
    'MarkerFaceColor','r','MarkerEdgeColor','r');
axis square
xlim([0 t_as(end)/1e3]);
xlabel('Time (fs)','FontSize',16);
ylabel('Carbon Index $\langle C_k(t)\rangle$','Interpreter','latex','FontSize',16);
set(gca,'FontSize',14,'LineWidth',2);
box on
legend({'Calc.','Fit'},'Location','southeast'); legend boxoff

% ---- Plot absorbance from fit (panel 3)
axes(H.axSpec); cla; hold on
hbar_eVfs = 0.658211951;            % ħ in eV*fs
E0   = hbar_eVfs * omega;           % omega in rad/fs
sigE = hbar_eVfs * sigma;           % sigma in 1/fs

if sigE < 1e-9
    sigE = 1e-9;
end
Eax = linspace(E0 - 5*sigE, E0 + 5*sigE, 1000);
% spec = exp(-(Eax - E0).^2/(2*sigE^2));
% spec = spec / max(spec);
[E_eV, A_norm] = spectrum_from_fit(omega, sigma, p);
plot(E_eV, A_norm, 'k', 'LineWidth', 2);
axis square
xlabel('Photon energy (eV)','FontSize',16);
ylabel('Absorbance','FontSize',16);
set(gca,'FontSize',14,'LineWidth',2);
box on
ylim([0 1.05]);

% ---- Store animation state
A = struct();
A.P2      = P2_avg;
A.mu      = mu;
A.fittraj = fittraj;
A.t_as    = t_as;
A.t_fs    = t_as/1e3;
A.k       = 1;
A.coords  = H.coords;
A.meanDot = hDot;

% Set a stable oscillation period for the E-field arrow
% Using mean HOMO-LUMO gap from the ensemble at early times
A.Tosc_fs = (hbar_eVfs / max(Egap_mean,1e-6)) * 2*pi;

H.anim = A;
guidata(src,H);

% Prime first movie frame
drawMovieFrame(H.axMovie, H.anim);
end

%% ======== Ensemble dynamics ========
%% ======== Ensemble dynamics (HOMO–LUMO coherence model) ========
function [t_as, P2_avg, mu_avg, Egap_mean] = ensemble_dynamics( ...
    ns, psi0, alpha, beta, dalpha, dbeta, dt_as, tpts, Ntrials)

% EXACT reproduction of original working algorithm:
% - HOMO/LUMO coherence only
% - Fresh Hamiltonian at kj==1 and kj>2 (dynamic disorder)
% - Mean position computed PER REALIZATION, then averaged
% - Produces Gaussian-damped cosine (no revivals)

% ---- constants ----
conv = 3e-8 * 2*pi*8065;    % original phase factor
t_as = (0:tpts-1) * dt_as;

% Convert absolute disorder (eV) → fractional disorder
walpha = dalpha * abs(alpha);
wbeta  = dbeta  * abs(beta);

% Accumulators
P2_sum = zeros(ns, tpts);
mu_sum = zeros(1, tpts);
isites = (1:ns).';

% Gap estimate
Egap_acc = 0;
ngap = min(Ntrials, 40);

for ideph = 1:Ntrials

    % --- per-realization storage ---
    P2_curr = zeros(ns, tpts);
    mu_curr = zeros(1, tpts);

    % --- initial Hamiltonian ---
    [~, F, E, h_idx, l_idx] = huckel_fluctuations(ns, walpha, wbeta);

    for kj = 1:tpts
        t = t_as(kj);

        % --- dynamic disorder (THIS IS CRITICAL) ---
        if kj > 2
            [~, F, E, h_idx, l_idx] = huckel_fluctuations(ns, walpha, wbeta);
        end

        % --- site populations ---
        for k = 1:ns
            amp = 0;
            for j = 1:ns
                amp = amp + F(j,k) .* exp(-1i * E(j,j) * conv * t);
            end
            P2_curr(k,kj) = abs(amp).^2;
        end

        % --- mean position for THIS realization ---
        mu_curr(kj) = sum(P2_curr(:,kj) .* isites) / sum(P2_curr(:,kj));

        % --- gap estimate ---
        if ideph <= ngap && kj == 1
            Egap_acc = Egap_acc + (E(l_idx,l_idx) - E(h_idx,h_idx));
        end
    end

    % --- accumulate AFTER finishing trajectory ---
    P2_sum = P2_sum + P2_curr;
    mu_sum = mu_sum + mu_curr;
end

% --- ensemble averages ---
P2_avg = P2_sum / Ntrials;
mu_avg = mu_sum / Ntrials;

if ngap > 0
    Egap_mean = Egap_acc / ngap;
else
    Egap_mean = 2.0;
end
end



%% ======== Hamiltonian builder ========
function Ham = build_ham(ns, alpha, beta, dalpha, dbeta)
Ham = zeros(ns);
for k = 1:ns
    Ham(k,k) = alpha + dalpha*randn* alpha;
end
for k = 1:ns-1
    Ham(k,k+1) = beta + dbeta*randn* beta;
    Ham(k+1,k) = Ham(k,k+1);
end
end

%% ======== Polyene coordinates (zig-zag) ========
function Coordinates = make_polyene_coords(N)
a = 1.00;
theta = deg2rad(30);
Coordinates = zeros(N,3);
Coordinates(1,:) = [0, 0, 0];
for i = 2:N
    phi = (-1)^i * theta;
    Coordinates(i,1) = Coordinates(i-1,1) + a*cos(phi);
    Coordinates(i,2) = Coordinates(i-1,2) + a*sin(phi);
end
end

%% ======== Drawing: Movie frame (panel 1) ========
function drawMovieFrame(ax, A)
cla(ax)

axis(ax,'auto')      % <<< CRITICAL: re-enable autoscale
hold(ax,'on')

coords = A.coords;
P = A.P2(:,A.k);

cla(ax); hold(ax,'on');
fsize = 16;

% Backbone atoms
scatter3(ax, coords(:,1), coords(:,2), coords(:,3), 50, 'k', 'filled');

% Bonds
ns = size(coords,1);
for ii = 1:ns-1
    plot3(ax, [coords(ii,1) coords(ii+1,1)], ...
              [coords(ii,2) coords(ii+1,2)], ...
              [coords(ii,3) coords(ii+1,3)], 'k-', 'LineWidth', 1);
end

% Probability bubbles (size)
sz = 500 * P *20 * ns/10;
sz = max(sz, 1e-6);
scatter3(ax, coords(:,1), coords(:,2), coords(:,3), sz, [0.3 0.5 0.8], 'filled');
grid(ax,'on');
xlabel(ax,'X (a.u.)','FontSize',fsize);
ylabel(ax,'Y (a.u.)','FontSize',fsize);
zlabel(ax,'Z (a.u.)','FontSize',fsize);
pad = 0.5;
xlim(ax,[min(coords(:,1))-pad, max(coords(:,1))+pad])
ylim(ax,[min(coords(:,2))-pad, max(coords(:,2))+pad])
zlim(ax,[min(coords(:,3))-pad, max(coords(:,3))+pad])
title(ax, sprintf('Time = %3.1f fs', A.t_fs(A.k)), 'FontSize', fsize, 'Color','k');
set(ax,'FontSize',14,'LineWidth',2.0);
axis(ax,'square');
view(ax, -135, 60);

% Similar y framing to your script
ylim(ax, [-5+0.3 6.3]);

% ---- Oscillating E-field arrow on X–Z wall ----
xl = xlim(ax); yl = ylim(ax); zl = zlim(ax);
x0 = mean(xl);
y0 = yl(1) + 0.001*(yl(2)-yl(1));
z0 = mean(zl);

Lmax = 0.25*(xl(2)-xl(1));
t_fs = A.t_fs(A.k);
Tosc_fs = max(A.Tosc_fs, 1e-6);
L = Lmax * sin(2*pi*t_fs/Tosc_fs);

x1 = x0 + L; y1 = y0; z1 = z0;

plot3(ax, [x0 x1], [y0 y1], [z0 z1], 'k-', 'LineWidth', 3);

% After you finish plotting atoms/bonds/bubbles and set view/ylim:
axis(ax,'manual');            % prevents plot3 from changing limits
xl = xlim(ax); yl = ylim(ax); zl = zlim(ax);
% Scale the z "wing" so it looks proportional on-screen
Lmag = max(abs(L), 1e-12);

head = 0.12 * Lmag;          % head length along x
ha   = pi/12;
dir  = sign(L); if dir==0, dir=1; end

% force a small z wing no matter what
zr = zl(2)-zl(1);
zwing = 0.08*zr;             % <<< small and stable (try 0.05–0.10)

xback = x1 - dir*head*cos(ha);

plot3(ax,[x1 xback],[y1 y0],[z1 z1-zwing],'k-','LineWidth',2);
plot3(ax,[x1 xback],[y1 y0],[z1 z1+zwing],'k-','LineWidth',2);

text(ax, x1, y0, z1 + 0.06*(zl(2)-zl(1)), '\bf{-E}', ...
    'HorizontalAlignment','center','VerticalAlignment','bottom', ...
    'FontSize', fsize, 'Clipping','on');

hold(ax,'off');
end

%% ======== Tab 1 helpers ========
function [Cpos, Cneg] = splitCoeffs(C)
[ns, nm] = size(C);
Cpos = 1e-10*ones(nm, ns);
Cneg = 1e-10*ones(nm, ns);
for j = 1:ns
    for jj = 1:nm
        if C(j,jj) > 0
            Cpos(jj,j) =  C(j,jj);
        elseif C(j,jj) < 0
            Cneg(jj,j) = -C(j,jj);
        end
    end
end
end

function drawEnergyLevels(ax, Ed)
cla(ax); hold(ax,'on');
fsize = 18; LW = 2.5;
x0 = 2.0; Lhalf = 0.5;
for k = 1:numel(Ed)
    plot(ax,[x0-Lhalf, x0+Lhalf], [Ed(k) Ed(k)], 'k-', 'LineWidth', LW);
end
axis(ax,'square');
ymin = Ed(1) - 0.1*(max(Ed)-min(Ed));
ymax = max(Ed) + 0.1*(max(Ed)-min(Ed));
if ~(ymin < ymax), ymin = min(Ed)-1; ymax = max(Ed)+1; end
xlim(ax,[-0.0 4.0]); ylim(ax,[ymin ymax]);
ylabel(ax,'Energy (eV)','FontSize',fsize);
set(ax,'FontSize',fsize,'XTick',[],'LineWidth',2);
title(ax,'Orbital Energies','FontSize',fsize);
box(ax,'on');
hold(ax,'off');
end

function drawOrbitalMap(ax, Cpos, Cneg)
cla(ax); hold(ax,'on');
fsize = 18; [nmodes, ns] = size(Cpos);
x = 1:ns; y0 = zeros(size(x));

for k = 1:nmodes
    scatter(ax, x, y0+k, 70*Cneg(k,x)*100/nmodes, 'filled', ...
        'MarkerEdgeColor','r','MarkerFaceColor','r');
end
for k = 1:nmodes
    scatter(ax, x, y0+k, 70*Cpos(k,x)*100/nmodes, 'filled', ...
        'MarkerEdgeColor','b','MarkerFaceColor','b');
end

ntarget = 10;
yStep = max(1, round(nmodes/ntarget));
xStep = max(1, round(ns/ntarget));
set(ax,'YTick',1:yStep:nmodes,'XTick',1:xStep:ns);

xlabel(ax,'Atomic Index','FontSize',16);
ylabel(ax,'Orbital Index','FontSize',16);
set(ax,'FontSize',12,'LineWidth',2);
title(ax,'Orbital Coefficients','FontSize',fsize);
box(ax,'on'); axis(ax,'square');
set(ax,'FontSize',fsize,'LineWidth',2)
xlim(ax,[0 ns+1]);            % then limits
ylim(ax,[0 nmodes+1]);
hold(ax,'off');
end

function [P2_avg, mu_avg, t_as, E_last, h_idx, l_idx] = ensemble_homo_lumo( ...
    ns, dt_as, tpts, Ntrials, dalpha_eV, dbeta_eV, decoherenceFlag)

% - Uses huckel_fluctuations-style construction
% - Builds projection coefficients F for HOMO/LUMO only
% - Computes P2(k,t) from HOMO/LUMO coherence amplitude
% - Optionally refreshes H,F,E after kj>2 when decoherenceFlag==1

% Convert your absolute eV widths into your original *fractional* widths
% because your huckel_fluctuations uses: alpha + randn*alpha*walpha
alpha0 = -6.8;
beta0  = -3.6;

walpha = 0;
wbeta  = 0;
if abs(alpha0) > 0
    walpha = dalpha_eV * abs(alpha0);
end
if abs(beta0) > 0
    wbeta  = dbeta_eV * abs(beta0);
end

isites = (1:ns).';                 % column
P2_sum = zeros(ns, tpts);
mu_sum = zeros(1, tpts);
t_as   = zeros(1, tpts);

E_last = [];
h_idx = floor(ns/2);
l_idx = h_idx + 1;

for ideph = 1:Ntrials

    P2_curr = zeros(ns, tpts);
    mu_curr = zeros(1, tpts);

    % draw initial Hamiltonian for this realization
    [H, F, E, h_idx, l_idx] = huckel_fluctuations(ns, walpha, wbeta);
    E_last = E;

    for kj = 1:tpts
        t_as(kj) = (kj-1)*dt_as;

        % refresh Hamiltonian during the trajectory (dynamic disorder)
        if kj > 2 && decoherenceFlag == 1
            [H, F, E, h_idx, l_idx] = huckel_fluctuations(ns, walpha, wbeta);
            E_last = E;
        end

        % compute populations from HOMO/LUMO coherence projection
        for k = 1:ns
            amp = 0;
            for j = 1:ns
                amp = amp + F(j,k) .* exp(-1i*(E(j,j))*3e-8.*t_as(kj)*2*pi*8065);
            end
            P2_curr(k,kj) = abs(amp).^2;
        end

        mu_curr(kj) = sum(P2_curr(:,kj).*isites) / sum(P2_curr(:,kj));
    end

    P2_sum = P2_sum + P2_curr;
    mu_sum = mu_sum + mu_curr;
end

P2_avg = P2_sum / Ntrials;
mu_avg = mu_sum / Ntrials;
end


function [H,F,E,h_idx,l_idx] = huckel_fluctuations(ns,walpha,wbeta);

alpha=-6.8; % diagonal element (eV)
beta=-3.6;  % off-diagonal element (eV)
Vi(1)=1;
kb=1:ns-1;
Vi(1+kb)=0;
    % --- build H for this realization ---
    H = zeros(ns);               % reset each trial
    Id = eye(ns);                % Id should be the identity (bra selector)
    for k = 1:ns
        H(k,k) = alpha + randn*walpha;          % diag disorder 
    end
    for k = 1:ns-1
        H(k,k+1) = beta + randn*wbeta;          % off-diag disorder
        H(k+1,k) = H(k,k+1);
    end

    % eigendecomposition
    [C,E] = eig(H);

    % tensor M (projection products)
    h_idx = numel(C(:,1))/2;l_idx = h_idx + 1;
    M = zeros(ns,ns,ns);
    for j=1:ns
        fac = 1;
        if j~= h_idx && j~= l_idx
        fac = 0;
        end
        for jj=1:ns
            for jjj=1:ns
                M(j,jj,jjj) = C(jj,j)*C(jjj,j)*fac;
            end
        end
    end

    % coefficients F
    F = zeros(ns,ns);
    for k=1:ns
        for j=1:ns
            s = 0;
            for jj=1:ns
                for jjj=1:ns
                    s = s + Id(jj,k)*M(j,jj,jjj)*Vi(jjj);
                end
            end
            F(j,k) = s;
        end
    end
end

function [omega, sigma, p, trajectory] = fit_traj(t, distr_meanval_avg)

tfs = t(:) / 1e3;          % as → fs
y   = distr_meanval_avg(:);

% --- Estimate offset from late-time plateau ---
nTail = max(10, round(0.15*numel(y)));
C0 = mean(y(end-nTail+1:end));

% --- Estimate amplitude from early times (after removing offset) ---
y0 = y - C0;
A0 = 0.5*(max(y0(1:round(end*0.2))) - min(y0(1:round(end*0.2))));
A0 = max(A0, eps);

% --- Rough omega guess from peak spacing (robust) ---
% Find local maxima in the first ~1/3 of the trace
Nwin = max(20, round(numel(tfs)/3));
[~, locs] = findpeaks(y0(1:Nwin), 'MinPeakProminence', 0.2*A0);
if numel(locs) >= 2
    T0 = mean(diff(tfs(locs)));     % period (fs)
    omega0 = 2*pi / T0;             % rad/fs
else
    omega0 = 2*pi/2;                % fallback ~2 fs period
end
omega0 = pi;
% --- Initial sigma and stretch exponent ---
sigma0 = 1/(max(tfs)/2);
p_exp0 = 2;                         % start near Gaussian
phi0   = 0;                         % phase initial guess

% --- Model: A cos(ωt + φ) exp(-(σ|t|)^p) + C ---
fitfun = @(p,t) ...
    p(1)*cos(p(2)*t + p(5)) .* exp(-(abs(p(3)*t)).^p(6)) + p(4);
% p = [A, omega, sigma, offset, phase, stretchExp]

p0 = [A0, omega0, sigma0, C0, phi0, p_exp0];

% --- Bounds: constrain omega near omega0 so it can't wander ---
lb = [0,          0.5*omega0,   0,      -Inf,   -pi,   0.5];
ub = [Inf,        2.0*omega0,   Inf,     Inf,    pi,   3.0];

opts = optimoptions('lsqcurvefit', ...
    'Display','off', ...
    'MaxFunctionEvaluations', 20000, ...
    'FunctionTolerance', 1e-12);

pfit = lsqcurvefit(fitfun, p0, tfs, y, lb, ub, opts);

A     = pfit(1);
omega = pfit(2);
sigma = pfit(3);
p = pfit(6);

trajectory = fitfun(pfit, tfs);

% Optional: print what happened (helps debug)
fprintf('Fit: A=%.3g, omega=%.3g rad/fs, sigma=%.3g 1/fs, phi=%.3g rad, p=%.3g\n', ...
    pfit(1), pfit(2), pfit(3), pfit(5), pfit(6));

end

function [E_eV, A_norm] = spectrum_from_fit(omega, sigma, p)
% spectrum_from_fit
% Generates smooth absorbance spectrum from stretched-exponential
% damped cosine fit:
%   cos(omega t) * exp(-(sigma t)^p)
%
% Inputs:
%   omega : oscillation frequency (rad/fs)
%   sigma : decay rate (1/fs)
%   p     : stretch exponent (p=2 Gaussian, p=1 Lorentzian)
%
% Outputs:
%   E_eV   : photon energy axis (eV)
%   A_norm : normalized absorbance spectrum (peak = 1)

% --- Physical constant ---
hbar_eV_fs = 0.658211951;

% --- Build clean time axis ---
dt_fs = 0.01;          % fine grid
Tmax  = 300;           % long enough for decay
tfs   = (-Tmax:dt_fs:Tmax).';   % symmetric time grid

% --- Construct fitted analytic signal ---
signal = cos(omega*tfs) .* exp(-(abs(sigma*tfs)).^p);

% --- FFT ---
N = numel(tfs);
% FFT = fftshift(fft(signal));
FFT = fftshift(fft(ifftshift(signal)));

% --- Frequency axis ---
freq = (-N/2:N/2-1).' / (N*dt_fs);   % cycles/fs
omega_axis = 2*pi*freq;             % rad/fs
E_eV = hbar_eV_fs * omega_axis;     % eV

% --- Absorbance-like spectrum ---
spec = -real(FFT);

% --- Keep only positive energies ---
mask = E_eV > 0;
E_eV = E_eV(mask);
spec = spec(mask);

% --- Baseline correction using edges ---
nedge = round(0.1*length(spec));
baseline = mean([spec(1:nedge); spec(end-nedge+1:end)]);
spec = spec - baseline;

% --- Ensure positive peak ---
if abs(min(spec)) > max(spec)
    spec = -spec;
end

% --- Normalize ---
A_norm = spec / max(spec);

end


%% ==== HELPER FUNCTION ====
function n = find_pt(taxis, ipt)
    [~, n] = min(abs(taxis - ipt));
end

function ui = applyUIScaling(fig)

    isOnline = ~usejava('desktop');

    % Screen size in pixels
    screenSize = get(groot,'ScreenSize');  % [x y width height]

% Desired design size (what looks good on your machine)
designWidth  = 1500;
designHeight = 750;

% Absolute caps (guarantees it fits on student screens)
sclfac = 1.1; % ADJUST SCALING FACTOR TO ADAPT THE GUI FOR MATLAB ONLINE
maxWidth  = designWidth * sclfac;
maxHeight = designHeight * sclfac;

screenSize = get(groot,'ScreenSize');

if isOnline
    usableFrac = 0.85;
    ui.font = 10;
else
    usableFrac = 0.95;
    ui.font = 12;
end

maxW = screenSize(3)*usableFrac;
maxH = screenSize(4)*usableFrac;

scale = min(maxW/designWidth, maxH/designHeight);

% Proposed size from scaling
width  = designWidth  * scale;
height = designHeight * scale;

% Enforce hard caps
width  = min(width,  maxWidth);
height = min(height, maxHeight);

% Apply
fig.Units = 'pixels';
fig.Position = [100 80 width height];
movegui(fig,'center');

    ui.scale = scale;
end




function adjustLayout(fig, scale)
    % Very minimal resize handler
    drawnow;
end

